ChordMixer: A Scalable Neural Attention Model for Sequences with Different Lengths

Sequential data naturally have different lengths in many domains, with some very long sequences. As an important modeling tool, neural attention should capture long-range interaction in such sequences. However, most existing neural attention models admit only short sequences, or they have to employ chunking or padding to enforce a constant input length. Here we propose a simple neural network building block called ChordMixer which can model the attention for long sequences with variable lengths. Each ChordMixer block consists of a position-wise rotation layer without learnable parameters and an element-wise MLP layer. Repeatedly applying such blocks forms an effective network backbone that mixes the input signals towards the learning targets. We have tested ChordMixer on the synthetic adding problem, long document classification, and DNA sequence-based taxonomy classification. The experiment results show that our method substantially outperforms other neural attention models.

==> figures/combine_illustrations.py <==
import sys
from PIL import Image
import matplotlib.pyplot as plt

def annotate(x, y, text):
    plt.text(x, y, text, transform=plt.gcf().transFigure, ha='center', va='center')
    # plt.text(x, y, text, transform=plt.gcf().transFigure,
    #          bbox={"boxstyle": "circle", "edgecolor": "black", 'facecolor': 'white'}, ha='center', va='center')


im_chord = Image.open("Chord_network_rotated.png")
im_before = Image.open("before_rotation.png")
im_after = Image.open("after_rotation.png")
im_rotate = Image.open("rotation.png")

w = 1000
h = 720
im = Image.new("RGB", (w, h), color="white")
im.paste(im_chord, (0, 0), im_chord)
im.paste(im_rotate, (500, 20))
im.paste(im_before, (30, 520))
im.paste(im_after, (530, 520))

plt.imshow(im)
annotate(0.15, 0.8, "A")
annotate(0.15, 0.37, "B")
annotate(0.55, 0.8, "C")
annotate(0.55, 0.37, "D")
plt.axis("off")
# plt.show()

plt.savefig("combined.png", bbox_inches='tight')



==> figures/draw_chordmixer_illustration.py <==
import matplotlib.pyplot as plt
import numpy as np
import math
from matplotlib.patches import Circle, FancyArrowPatch, Rectangle
from matplotlib.patches import Arc, RegularPolygon
from numpy import radians as rad


def pol2cart(rho, phi):
    x = rho * math.cos(phi)
    y = rho * math.sin(phi)
    return x, y


def hex_to_rgb(hex):
    rgb = []
    for i in (0, 2, 4):
        decimal = int(hex[i:i + 2], 16)
        rgb.append(decimal / 255.0)

    return tuple(rgb)


def drawCirc(ax, radius, centX, centY, angle_, theta2_, color_='blue', zorder=13, head_radius_factor=40):
    # ========Line
    arc = Arc([centX, centY], radius, radius, angle=angle_,
              theta1=0, theta2=theta2_, capstyle='round', linestyle='-', lw=3, color=color_, zorder=zorder)
    ax.add_patch(arc)

    # ========Create the arrow head
    endX = centX + (radius / 2) * np.cos(rad(theta2_ + angle_))  # Do trig to determine end position
    endY = centY + (radius / 2) * np.sin(rad(theta2_ + angle_))

    ax.add_patch(  # Create triangle as arrow head
        RegularPolygon(
            (endX, endY),  # (x,y)
            3,  # number of vertices
            radius / head_radius_factor,  # radius
            rad(angle_ + theta2_),  # orientation
            color=color_,
            zorder=zorder
        )
    )


def draw_circular_track(rho, color):
    rho_outer = rho + 0.17
    plt.gca().add_patch(Circle((0, 0), rho_outer, color=color))
    for i in range(16):
        phi = ((4 - i) % 16) * math.pi / 8
        x, y = pol2cart(rho, phi)
        plt.text(x, y, str(i), horizontalalignment='center', verticalalignment='center')

        phi = ((4 - i) % 16) * math.pi / 8 + math.pi / 16
        x, y = pol2cart(rho_outer, phi)
        plt.plot([0, x], [0, y], 'k', linewidth=0.2)


def draw_rotate(fimg=None):
    rhos = [2.2, 1.9, 1.6, 1.3, 1]
    hex_colors = ['f58231', 'ffe119', 'aaffc3', '42d4f4', 'dcbeff']
    colors = [hex_to_rgb(hex_color) for hex_color in hex_colors]
    for ti in range(len(colors)):
        draw_circular_track(rhos[ti], colors[ti])
    plt.gca().add_patch(Circle((0, 0), 0.8, color='w', zorder=10))

    hw = 2.5
    plt.xlim(-hw, hw)
    plt.ylim(-hw, hw)
    plt.axis("off")

    # Draw rotation arrows
    plt.gca().set_aspect(1)

    drawCirc(plt.gca(), 0.4, 0, 0.75, 120, 300, head_radius_factor=8)
    drawCirc(plt.gca(), rhos[3] * 2, 0, 0, 90*3/4, 19)
    drawCirc(plt.gca(), rhos[2] * 2, 0, 0, 45, 42)
    drawCirc(plt.gca(), rhos[1] * 2, 0, 0, 0, 87)
    drawCirc(plt.gca(), rhos[0] * 2, 0, 0, 270, 177)

    plt.tight_layout()
    if fimg is None:
        plt.show()
    else:
        plt.savefig(fimg, bbox_inches='tight')
        plt.close()


def draw_flat_track(lb, color, rotate=0):
    nums = [(i + rotate) % 16 for i in range(16)]
    w, h = 1.65, 0.13
    plt.gca().add_patch(Rectangle(lb, w, h, color=color))
    plt.gca().add_patch(Rectangle(lb, w, h, color='k', fill=False, linewidth=0.2))
    x0, y0 = lb
    for i in range(16):
        x = x0 + i * 0.104 + 0.04
        y = y0 + 0.06
        plt.text(x, y, str(nums[i]), horizontalalignment='center', verticalalignment='center')
        if i > 0:
            xi = x0 + i * w / 16
            plt.plot([xi, xi], [y0, y0 + h], 'k', linewidth=0.2)


def draw_flat(rotated=False, fimg=None):
    plt.figure(figsize=(6, 2))
    # plt.figure(figsize=(6, 3))
    if rotated:
        rotates = [8, 4, 2, 1, 0]
        # rotates = [0, 1, 2, 4, 8]
    else:
        rotates = [0] * 5

    x0 = 0.
    y0s = [0., 0.13, 0.26, 0.39, 0.52]
    hex_colors = ['f58231', 'ffe119', 'aaffc3', '42d4f4', 'dcbeff']
    colors = [hex_to_rgb(hex_color) for hex_color in hex_colors]
    for i in range(len(rotates)):
        draw_flat_track((x0, y0s[i]), colors[i], rotates[i])
    hw = 2
    plt.xlim(0, 1.65)
    plt.ylim(0, 0.65)
    plt.axis("off")
    plt.gca().set_aspect(1)
    plt.tight_layout()
    if fimg is None:
        plt.show()
    else:
        plt.savefig(fimg, bbox_inches='tight', pad_inches=0)
        plt.close()


def main():
    # # plt.rcParams["figure.autolayout"] = True
    # draw_flat(rotated=False)
    draw_flat(rotated=False, fimg='before_rotation.png')
    draw_flat(rotated=True, fimg='after_rotation.png')
    draw_rotate(fimg='rotation.png')
    # draw_flat(rotated=False, fimg='before_rotation.pdf')
    # draw_flat(rotated=True, fimg='after_rotation.pdf')
    # draw_rotate(fimg='rotation.pdf')


if __name__ == "__main__":
    main()

